A Quantum Framework for AdS/dCFT through Fuzzy Spherical Harmonics on $S^4$

We consider a non-supersymmetric domain-wall version of $\mathcal{N} = 4$ SYM theory where five out of the six scalar fields have non-zero classical values on one side of a wall of codimension one. The classical fields have commutators which constitute an irreducible representation of the Lie algebra $\mathfrak{so}(5)$ leading to a highly non-trivial mixing between color and flavor components of the quantum fields. Making use of fuzzy spherical harmonics on $S^4$, we explicitly solve the mixing problem and derive not only the spectrum of excitations at the quantum level but also the propagators of the original fields needed for perturbative quantum computations. As an application, we derive the one-loop one-point function of a chiral primary and find complete agreement with a supergravity prediction of the same quantity in a double-scaling limit which involves a limit of large instanton number in the dual D3-D7 probe-brane setup.

==> anc/section-4-results.m <==
(* ::Package:: *)

(*******************************************************************************)
(*                                                                             *)
(* Ancillary file to arXiv:1912.nnnnn                                          *)
(* Aleix Gimenez-Grau, Charlotte Kristjansen, Matthias Volk, Matthias Wilhelm: *)
(* A Quantum Framework for AdS/dCFT through Fuzzy Spherical Harmonics on S^4   *)
(*                                                                             *)
(* This file contains the results presented in Section 4 of the paper.         *)
(*******************************************************************************)

toMmaFuncs = {sqrt -> Sqrt, psi -> PolyGamma, log -> Log, bernoulliB -> BernoulliB, gammaE -> EulerGamma};


(* Prefactor in Equation (4.2) *)
effectiveVertexWprefactor = (-2*GYM^2*NN*sqrt[2])/(Pi^2*X3^3);


(* Equation (4.3) *)
effectiveVertexW = -(n*(-8 + n^2)*psi[n/(2*sqrt[2])])/(128*(1 + n)) - ((2 + n)^2*(-4 + 4*n + n^2)*psi[(2 + n)/(2*sqrt[2])])/
  (64*(1 + n)*(3 + n)) - ((4 + n)*(8 + 8*n + n^2)*psi[(4 + n)/(2*sqrt[2])])/(128*(3 + n)) + 
 (n^3*(5 + n)*psi[1/2 + sqrt[1/4 + n^2/8]])/(128*(2 + n)*(4 + n)) + 
 ((64 - 32*n + 8*n^2 + 8*n^3 + n^4)*psi[1/2 + sqrt[1/4 + (n*(4 + n))/8]])/(64*n*(4 + n)) + 
 ((-1 + n)*(4 + n)^3*psi[1/2 + sqrt[1/4 + (4 + n)^2/8]])/(128*n*(2 + n)) + 
 (-2*n^5 + 96*sqrt[2] - 8*n^3*(7 + sqrt[2]) - n^4*(20 + sqrt[2]) + n^2*(-16 + 13*sqrt[2]) + 4*n*(16 + 29*sqrt[2]))/
  (32*n*(4 + n)*(3 + 4*n + n^2)*sqrt[2]);


(* Equation (4.8) *)
trZLTree = (-((2 + n)^2*bernoulliB[1 + L, -n/2])/(2*(1 + L)) + (2*bernoulliB[3 + L, -n/2])/(3 + L))/(2^(L/2)*X3^L);


(* Equation (4.12) *)
trZLTadpole = -((2^(-8 - L/2)*GYM^2*L*NN*(-8*(-1 + L)*(3 + L)*bernoulliB[1 + L, -n/2]*
     (-16*(2 + n)^3 + n^3*(10 + n*(6 + n))*psi[1/2 + sqrt[1/4 + n^2/8]] + 
      (4 + n)^3*(2 + n*(2 + n))*psi[1/2 + sqrt[9/4 + n + n^2/8]] - 
      2*(2 + n)*(32 + n*(4 + n)*(10 + n*(4 + n)))*psi[1/2 + sqrt[1/4 + (n*(4 + n))/8]]) + 
    (1 + L)*((3 + L)*n^2*(2 + n)^2*(4 + n)^2*bernoulliB[-1 + L, -n/2]*
       (n*psi[1/2 + sqrt[1/4 + n^2/8]] + (4 + n)*psi[1/2 + sqrt[9/4 + n + n^2/8]] - 
        2*(2 + n)*psi[1/2 + sqrt[1/4 + (n*(4 + n))/8]]) + 16*(-1 + L)*bernoulliB[3 + L, -n/2]*
       (n^3*psi[1/2 + sqrt[1/4 + n^2/8]] + (4 + n)^3*psi[1/2 + sqrt[9/4 + n + n^2/8]] - 
        2*(2 + n)*(16 + (16 + n*(4 + n))*psi[1/2 + sqrt[1/4 + (n*(4 + n))/8]])))))/
  ((-1 + L)*(1 + L)*(3 + L)*n*(2 + n)*(4 + n)*Pi^2*X3^L));


(* Equation (4.14) *)
trZLLollipop = -((GYM^2*L*NN*(-((2 + n)^2*bernoulliB[1 + L, -n/2])/(2*(1 + L)) + (2*bernoulliB[3 + L, -n/2])/(3 + L))*
   (-(n*(-8 + n^2)*psi[n/(2*sqrt[2])])/(128*(1 + n)) - ((2 + n)^2*(-4 + 4*n + n^2)*psi[(2 + n)/(2*sqrt[2])])/
     (64*(1 + n)*(3 + n)) - ((4 + n)*(8 + 8*n + n^2)*psi[(4 + n)/(2*sqrt[2])])/(128*(3 + n)) + 
    (n^3*(5 + n)*psi[1/2 + sqrt[1/4 + n^2/8]])/(128*(2 + n)*(4 + n)) + 
    ((64 - 32*n + 8*n^2 + 8*n^3 + n^4)*psi[1/2 + sqrt[1/4 + (n*(4 + n))/8]])/(64*n*(4 + n)) + 
    ((-1 + n)*(4 + n)^3*psi[1/2 + sqrt[1/4 + (4 + n)^2/8]])/(128*n*(2 + n)) + 
    (-2*n^5 + 96*sqrt[2] - 8*n^3*(7 + sqrt[2]) - n^4*(20 + sqrt[2]) + n^2*(-16 + 13*sqrt[2]) + 4*n*(16 + 29*sqrt[2]))/
     (32*n*(4 + n)*(3 + 4*n + n^2)*sqrt[2])))/(2^(L/2)*Pi^2*X3^L));

(* Equation (4.9) *)
trZLOneLoop = trZLLollipop + trZLTadpole;


==> anc/so5_cgc.m <==
(* ::Package:: *)

(*******************************************************************************)
(*                                                                             *)
(* Ancillary file to arXiv:1912.nnnnn                                          *)
(* Aleix Gimenez-Grau, Charlotte Kristjansen, Matthias Volk, Matthias Wilhelm: *)
(* A Quantum Framework for AdS/dCFT through Fuzzy Spherical Harmonics on S^4   *)
(*                                                                             *)
(* This file contains the Clebsch-Gordan coefficients for coupling a general   *)
(* so(5) representation with the four- and five-dimensional representations.   *)
(* Moreover it contains the reduced matrix elements required to compute matrix *)
(* elements of certain tensor operators. This is explained in Appendix E.      *)
(*                                                                             *)
(* The Clebsch-Gordan coefficients were taken from the following paper:        *)
(* K. Hecht, Some simple R5 Wigner coefficients and their application,         *)
(* Nuclear Physics 63, No. 2, (1965), 177-213                                  *)
(* http://dx.doi.org/https://doi.org/10.1016/0029-5582(65)90338-X              *)
(*******************************************************************************)

evalFullCGso5[expr_] := expr/.{
	fullCGso5[{L1_,L2_},{l1_,l2_},{ml1_,ml2_},{1/2,1/2},{s1_,s2_},{ms1_,ms2_},{J1_,J2_},{j1_,j2_},{mj1_,mj2_}] :> cgcSO5five[{L1,L2},{l1,l2},{s1,s2},{J1,J2},{j1,j2}]clebschGordan[{l1,ml1},{s1,ms1},{j1,mj1}]clebschGordan[{l2,ml2},{s2,ms2},{j2,mj2}],
	fullCGso5[{L1_,L2_},{l1_,l2_},{ml1_,ml2_},{1/2,0},{s1_,0},{ms1_,0},{J1_,J2_},{j1_,j2_},{mj1_,mj2_}] :> cgcSO5four[{L1,L2},{l1,l2},{s1,0},{J1,J2},{j1,j2}]clebschGordan[{l1,ml1},{s1,ms1},{j1,mj1}],
	fullCGso5[{L1_,L2_},{l1_,l2_},{ml1_,ml2_},{1/2,0},{0,s2_},{0,ms2_},{J1_,J2_},{j1_,j2_},{mj1_,mj2_}]:> cgcSO5four[{L1,L2},{l1,l2},{0,s2},{J1,J2},{j1,j2}]clebschGordan[{l2,ml2},{s2,ms2},{j2,mj2}]
} /. clebschGordan -> ClebschGordan


(* Reduced matrix elements from Table 8 *)
rmSO6[{P1_,P2_,P3_},{L1_,L2_},{L1p_,L2p_}]/;(L1p==L1-1/2&&L2p==L2-1/2):=+Sqrt[(L1+L2-P1-1)(L1+L2+P1+3)(L1+L2-P2)(L1+L2+P2+2)(L1+L2-P3+1)(L1+L2+P3+1)/(2(2L1+1)L2(L1+L2+1)(2L1+2L2+1))]

rmSO6[{P1_,P2_,P3_},{L1_,L2_},{L1p_,L2p_}]/;(L1p==L1-1/2&&L2p==L2+1/2):=-Sqrt[(L1-L2-P1-2)(L1-L2+P1+2)(L1-L2-P2-1)(L1-L2+P2+1)(L1-L2-P3)(L1-L2+P3)/(2(2L1+1)(L2+1)(L1-L2)(2L1-2L2-1))]

rmSO6[{P1_,P2_,P3_},{L1_,L2_},{L1p_,L2p_}]/;(L1p==L1&&L2p==L2):=-Sqrt[(P1+2)^2(P2+1)^2P3^2/((L1-L2)(L1-L2+1)(L1+L2+1)(L1+L2+2))]

rmSO6[{P1_,P2_,P3_},{L1_,L2_},{L1p_,L2p_}]/;(L1p==L1+1/2 && L2p==L2-1/2):=Sqrt[(L1-L2-P1-1)(L1-L2+P1+3)(L1-L2-P2)(L1-L2+P2+2)(L1-L2-P3+1)(L1-L2+P3+1)/(2(2L1+3)L2(L1-L2+1)(2L1-2L2+3))]

rmSO6[{P1_,P2_,P3_},{L1_,L2_},{L1p_,L2p_}]/;(L1p==L1+1/2 && L2p==L2+1/2):=-Sqrt[(L1+L2-P1)(L1+L2+P1+4)(L1+L2-P2+1)(L1+L2+P2+3)(L1+L2-P3+2)(L1+L2+P3+2)/(2(2L1+3)(L2+1)(L1+L2+2)(2L1+2L2+5))]


(* Clebsch-Gordan coefficients for SO5, extracted from Ref. [45] 
   The notation in this part of the code is different from the paper.
   We refer to [45] for a detailed explanation of the notation. *)

(*** First block ***)
(* J1 = J + 1/2, L1 = L + 1/2, J1 = L2 = 1/2 *)

(* (Jm', Lm') = (Jm + 1/2, Lm + 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J + 1/2 && L1 == L + 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm + 1/2 && Lmp == Lm + 1/2) :=
  With[{
    num = 
     m (m + 1) (2 Jm + 2 - n) (2 Lm + 2 + n) (2 Lm + 1 - m) (2 Jm + 
        2 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm + Lm + 
        2) (2 Jm + 2 Lm + 3)},
   -Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm - 1/2, Lm - 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J + 1/2 && L1 == L + 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm - 1/2 && Lmp == Lm - 1/2) :=
  With[{
    num = (2 Jm + 1 - n) (2 Lm + 1 + n) (2 Jm + 2 - m) (2 Lm + 1 - 
        m) (2 Jm + 2 Lm + 2 - m) (2 Jm + 2 Lm + 3 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm + Lm + 
        1) (2 Jm + 2 Lm + 3)},
   Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm, Lm) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J + 1/2 && L1 == L + 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm && Lmp == Lm) :=
  With[{
    num = m (2 Lm + 1 - m) (2 Jm + 2 - m) (2 Jm + 2 Lm + 3 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (Jm - Lm) (Jm - Lm + 1) (Jm + Lm + 1) (Jm +
         Lm + 2)},
   -(Jm - Lm - n) Sqrt[num/den]
   ];

(* (Jm', L'm) = (Jm + 1/2, Lm - 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J + 1/2 && L1 == L + 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm + 1/2 && Lmp == Lm - 1/2) :=
  With[{
    num = 
     m (n + 1) (2 Jm - 2 Lm + 1 - n) (2 Lm + 1 - m) (2 Lm - 
        m) (2 Jm + 2 Lm + 3 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm - Lm + 
        1) (2 Jm - 2 Lm + 1)},
   -Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm - 1/2, Lm + 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J + 1/2 && L1 == L + 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm - 1/2 && Lmp == Lm + 1/2) :=
  With[{
    num = 
     n m (2 Jm - 2 Lm - n) (2 Jm + 1 - m) (2 Jm + 2 - m) (2 Jm + 
        2 Lm + 3 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm - Lm) (2 Jm - 
        2 Lm + 1)},
   Sqrt[num/den]
   ];

(*** Second block ***)
(* J1 = J - 1/2, L1 = L - 1/2, J1 = L2 = 1/2 *)

(* (Jm', Lm') = (Jm + 1/2, Lm + 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J - 1/2 && L1 == L - 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm + 1/2 && Lmp == Lm + 1/2) :=
  With[{
    num = (2 Jm + 2 - n) (2 Lm + 2 + n) (2 Jm + 1 - m) (2 Lm - 
        m) (2 Jm + 2 Lm + 2 - m) (2 Jm + 2 Lm + 3 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm + Lm + 
        2) (2 Jm + 2 Lm + 3)},
   Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm - 1/2, Lm - 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J - 1/2 && L1 == L - 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm - 1/2 && Lmp == Lm - 1/2) :=
  With[{
    num = 
     m (m + 1) (2 Jm + 1 - n) (2 Lm + 1 + n) (2 Jm + 1 - m) (2 Lm - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm + Lm + 
        1) (2 Jm + 2 Lm + 3)},
   -Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm, Lm) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J - 1/2 && L1 == L - 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm && Lmp == Lm) :=
  With[{
    num = (m + 1) (2 Lm - m) (2 Jm + 1 - m) (2 Jm + 2 Lm + 2 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (Jm - Lm) (Jm - Lm + 1) (Jm + Lm + 1) (Jm +
         Lm + 2)},
   -(Jm - Lm - n) Sqrt[num/den]
   ];

(* (J', L') = (Jm + 1/2, Lm - 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J - 1/2 && L1 == L - 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm + 1/2 && Lmp == Lm - 1/2) :=
  With[{
    num = (n + 1) (m + 1) (2 Jm - 2 Lm + 1 - n) (2 Jm + 2 - 
        m) (2 Jm + 1 - m) (2 Jm + 2 Lm + 2 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm - Lm + 
        1) (2 Jm - 2 Lm + 1)},
   -Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm - 1/2, Lm + 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J - 1/2 && L1 == L - 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm - 1/2 && Lmp == Lm + 1/2) :=
  With[{
    num = 
     n (m + 1) (2 Jm - 2 Lm - n) (2 Lm + 1 - m) (2 Lm - m) (2 Jm + 
        2 Lm + 2 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm - Lm) (2 Jm - 
        2 Lm + 1)},
   Sqrt[num/den]
   ];

(*** Third block ***)
(* J1 = J, L1 = L, J1 = L2 = 0 *)

(* (Jm', Lm') = (Jm + 1/2, Lm + 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J && L1 == L && J2 == 0 && L2 == 0 && 
     Jmp == Jm + 1/2 && Lmp == Lm + 1/2) :=
  With[{
    num = (m + 1) (2 Jm + 2 - n) (2 Lm + 2 + n) (2 Jm + 2 Lm + 3 - 
        m),
    den = (2 Lm + 1) (2 Jm + 2) (Jm + Lm + 2) (2 Jm + 2 Lm + 3)},
   Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm - 1/2, Lm - 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J && L1 == L && J2 == 0 && L2 == 0 && 
     Jmp == Jm - 1/2 && Lmp == Lm - 1/2) :=
  With[{
    num = m (2 Jm + 1 - n) (2 Lm + 1 + n) (2 Jm + 2 Lm + 2 - m),
    den = (2 Lm + 1) (2 Jm + 2) (Jm + Lm + 1) (2 Jm + 2 Lm + 3)},
   Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm, Lm) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J && L1 == L && J2 == 0 && L2 == 0 && 
     Jmp == Jm && Lmp == Lm) :=
  With[{
    num = (Jm - Lm - n) (Jm + Lm + 1 - m),
    den = (Jm - Lm) (Jm - Lm + 1) (Jm + Lm + 1) (Jm + Lm + 2)},
   num/Sqrt[den]
   ];

(* (Jm', Lm') = (Jm + 1/2, Lm - 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J && L1 == L && J2 == 0 && L2 == 0 && 
     Jmp == Jm + 1/2 && Lmp == Lm - 1/2) :=
  With[{
    num = (n + 1) (2 Jm - 2 Lm + 1 - n) (2 Lm - m) (2 Jm + 2 - m),
    den = (2 Lm + 1) (2 Jm + 2) (Jm - Lm + 1) (2 Jm - 2 Lm + 1)},
   Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm - 1/2, Lm + 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J && L1 == L && J2 == 0 && L2 == 0 && 
     Jmp == Jm - 1/2 && Lmp == Lm + 1/2) :=
  With[{
    num = n (2 Jm - 2 Lm - n) (2 Lm + 1 - m) (2 Jm + 1 - m),
    den = (2 Lm + 1) (2 Jm + 2) (Jm - Lm) (2 Jm - 2 Lm + 1)},
   -Sqrt[num/den]
   ];

(*** Fourth block ***)
(* J1 = J + 1/2, L1 = L - 1/2, J1 = L2 = 1/2 *)

(* (Jm', Lm') = (Jm + 1/2, Lm + 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J + 1/2 && L1 == L - 1/2 && J2 == 1/2 &&
     L2 == 1/2 && Jmp == Jm + 1/2 && Lmp == Lm + 1/2) :=
  With[{
    num =
     n (m + 1) (2 Lm + 1 + n) (2 Lm + 2 + n) (2 Jm - 2 Lm + 1 -
        n) (2 Jm + 2 Lm + 3 - m),
    den =
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm + Lm +
        2) (2 Jm + 2 Lm + 3)},
   Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm - 1/2, Lm - 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J + 1/2 && L1 == L - 1/2 && J2 == 1/2 &&
     L2 == 1/2 && Jmp == Jm - 1/2 && Lmp == Lm - 1/2) :=
  With[{
    num =
     n m (2 Jm + 1 - n) (2 Jm + 2 - n) (2 Jm - 2 Lm + 1 - n) (2 Jm +
        2 Lm + 2 - m),
    den =
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm + Lm +
        1) (2 Jm + 2 Lm + 3)},
   -Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm, Lm) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J + 1/2 && L1 == L - 1/2 && J2 == 1/2 &&
     L2 == 1/2 && Jmp == Jm && Lmp == Lm) :=
  With[{
    num = n (2 Lm + 1 + n) (2 Jm + 2 - n) (2 Jm - 2 Lm + 1 - n),
    den =
     2 (2 J + 1) (2 L + 1) (Jm - Lm) (Jm - Lm + 1) (Jm + Lm + 1) (Jm +
         Lm + 2)},
   (Jm + Lm + 1 - m) Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm + 1/2, Lm - 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J + 1/2 && L1 == L - 1/2 && J2 == 1/2 &&
     L2 == 1/2 && Jmp == Jm + 1/2 && Lmp == Lm - 1/2) :=
  With[{
    num =
     n (n + 1) (2 Lm + 1 + n) (2 Jm + 2 - m) (2 Jm + 2 - n) (2 Lm - m),
    den =
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm - Lm +
        1) (2 Jm - 2 Lm + 1)},
   Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm - 1/2, Lm + 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J + 1/2 && L1 == L - 1/2 && J2 == 1/2 &&
     L2 == 1/2 && Jmp == Jm - 1/2 && Lmp == Lm + 1/2) :=
  With[{
    num = (2 Lm + 1 + n) (2 Jm + 2 - n) (2 Jm - 2 Lm - n) (2 Jm -
        2 Lm + 1 - n) (2 Jm + 1 - m) (2 Lm + 1 - m),
    den =
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm - Lm) (2 Jm -
        2 Lm + 1)},
   Sqrt[num/den]
   ];

(*** Fifth block ***)
(* J1 = J - 1/2, L1 = L + 1/2, J1 = L2 = 1/2 *)

(* (Jm', Lm') = (Jm + 1/2, Lm + 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J - 1/2 && L1 == L + 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm + 1/2 && Lmp == Lm + 1/2) :=
  With[{
    num = (n + 1) (m + 1) (2 Jm + 1 - n) (2 Jm + 2 - n) (2 Jm - 2 Lm -
         n) (2 Jm + 2 Lm + 3 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm + Lm + 
        2) (2 Jm + 2 Lm + 3)},
   Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm - 1/2, Lm - 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J - 1/2 && L1 == L + 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm - 1/2 && Lmp == Lm - 1/2) :=
  With[{
    num = (n + 1) m (2 Jm - 2 Lm - n) (2 Lm + 1 + n) (2 Lm + 2 + 
        n) (2 Jm + 2 Lm + 2 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm + Lm + 
        1) (2 Jm + 2 Lm + 3)},
   -Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm, Lm) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J - 1/2 && L1 == L + 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm && Lmp == Lm) :=
  With[{
    num = (n + 1) (2 Lm + 2 + n) (2 Jm + 1 - n) (2 Jm - 2 Lm - n),
    den = 
     2 (2 J + 1) (2 L + 1) (Jm - Lm) (Jm - Lm + 1) (Jm + Lm + 1) (Jm +
         Lm + 2)},
   -(Jm + Lm + 1 - m) Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm + 1/2, Lm - 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J - 1/2 && L1 == L + 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm + 1/2 && Lmp == Lm - 1/2) :=
  With[{
    num = (2 Lm + 2 + n) (2 Jm + 1 - n) (2 Jm - 2 Lm - n) (2 Jm - 
        2 Lm + 1 - n) (2 Jm + 2 - m) (2 Lm - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm - Lm + 
        1) (2 Jm - 2 Lm + 1)},
   Sqrt[num/den]
   ];

(* (Jm', Lm') = (Jm - 1/2, Lm + 1/2) *)
cgcSO5five[{Jm_, Lm_}, {J1_, L1_}, {J2_, L2_}, {Jmp_, Lmp_}, {J_, L_}, {n_, m_}] /;
   (J1 == J - 1/2 && L1 == L + 1/2 && J2 == 1/2 && 
     L2 == 1/2 && Jmp == Jm - 1/2 && Lmp == Lm + 1/2) :=
  With[{
    num = 
     n (n + 1) (2 Lm + 2 + n) (2 Jm + 1 - n) (2 Jm + 1 - m) (2 Lm + 
        1 - m),
    den = 
     2 (2 J + 1) (2 L + 1) (2 Lm + 1) (2 Jm + 2) (Jm - Lm) (2 Jm - 
        2 Lm + 1)},
   Sqrt[num/den]
   ];


cgcSO5five[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_}]:=Module[{m=(Jm+Lm)-(J+L),n=(Jm-Lm)-(J-L)},
	cgcSO5five[{Jm,Lm},{J1,L1},{J2,L2},{Jmp,Lmp},{J,L},{n,m}]
]


cgcSO5adj[{Jm_,Lm_},{Jp_,Lp_},{J_,L_}]/;(Jp==J-1/2&&Lp==L+1/2):=Module[{
	num=(Jm-Lm-J+L+1)(Jm+Lm-J+L+2)(Jm+Lm+J-L+1)(Jm-Lm+J-L),
	den=(2J+1)(2L+1)(Jm(Jm+2)+Lm(Lm+1))},
	1/2Sqrt[num/den]
]

cgcSO5adj[{Jm_,Lm_},{Jp_,Lp_},{J_,L_}]/;(Jp==J-1/2&&Lp==L-1/2):=Module[{
	num=(Jm+Lm-J-L+1)(Jm+Lm+J+L+2)(Jm-Lm+J+L+1)(Lm-Jm+J+L),
	den=(2J+1)(2L+1)(Jm(Jm+2)+Lm(Lm+1))},
	1/2Sqrt[num/den]
]

cgcSO5adj[{Jm_,Lm_},{Jp_,Lp_},{J_,L_}]/;(Jp==J+1/2&&Lp==L-1/2):=Module[{
	num=(Jm-Lm-J+L)(Jm+Lm-J+L+1)(Jm+Lm+J-L+2)(Jm-Lm+J-L+1),
	den=(2J+1)(2L+1)(Jm(Jm+2)+Lm(Lm+1))},
	1/2Sqrt[num/den]
]

cgcSO5adj[{Jm_,Lm_},{Jp_,Lp_},{J_,L_}]/;(Jp==J+1/2&&Lp==L+1/2):=Module[{
	num=(Jm+Lm-J-L)(Jm-Lm+J+L+2)(Lm-Jm+J+L+1)(Jm+Lm+J+L+3),
	den=(2J+1)(2L+1)(Jm(Jm+2)+Lm(Lm+1))},
	-1/2Sqrt[num/den]
]


cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J+1/2&&L1==L&&Jmp==Jm+1/2&&Lmp==Lm):=With[{
num=n m (2Lm+1+n)(2Lm+1-m),
den=(2J+1)(2Jm+2)(2Jm-2Lm+1)(2Jm+2Lm+3)},
-Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J+1/2&&L1==L&&Jmp==Jm-1/2&&Lmp==Lm):=With[{
num=(2Jm+2-n)(2Jm+2-m)(2Jm-2Lm+1-n)(2Jm+2Lm+3-m),
den=(2J+1)(2Jm+2)(2Jm-2Lm+1)(2Jm+2Lm+3)},
Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J+1/2&&L1==L&&Jmp==Jm&&Lmp==Lm+1/2):=With[{
num=m(2Jm+2-m)(2Lm+1+n)(2Jm-2Lm+1-n),
den=(2J+1)(2Lm+1)(2Jm-2Lm+1)(2Jm+2Lm+3)},
-Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J+1/2&&L1==L&&Jmp==Jm&&Lmp==Lm-1/2):=With[{
num=n(2Jm+2-n)(2Lm+1-m)(2Jm+2Lm+3-m),
den=(2J+1)(2Lm+1)(2Jm-2Lm+1)(2Jm+2Lm+3)},
-Sqrt[num/den]]

cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J-1/2&&L1==L&&Jmp==Jm+1/2&&Lmp==Lm):=With[{
num=(2Jm+2-n)(2Jm+2-m)(2Jm-2Lm+1-n)(2Jm+2Lm+3-m),
den=(2J+1)(2Jm+2)(2Jm-2Lm+1)(2Jm+2Lm+3)},
Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J-1/2&&L1==L&&Jmp==Jm-1/2&&Lmp==Lm):=With[{
num=n m(2Lm+1+n)(2Lm+1-m),
den=(2J+1)(2Jm+2)(2Jm-2Lm+1)(2Jm+2Lm+3)},
Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J-1/2&&L1==L&&Jmp==Jm&&Lmp==Lm+1/2):=With[{
num=n(2Jm+2-n)(2Lm+1-m)(2Jm+2Lm+3-m),
den=(2J+1)(2Lm+1)(2Jm-2Lm+1)(2Jm+2Lm+3)},
-Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J-1/2&&L1==L&&Jmp==Jm&&Lmp==Lm-1/2):=With[{
num=m(2Jm+2-m)(2Lm+1+n)(2Jm-2Lm+1-n),
den=(2J+1)(2Lm+1)(2Jm-2Lm+1)(2Jm+2Lm+3)},
Sqrt[num/den]]

cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J&&L1==L+1/2&&Jmp==Jm+1/2&&Lmp==Lm):=With[{
num=m(2Lm+1-m)(2Jm+2-n)(2Jm-2Lm+1-n),
den=(2L+1)(2Jm+2)(2Jm-2Lm+1)(2Jm+2Lm+3)},
-Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J&&L1==L+1/2&&Jmp==Jm-1/2&&Lmp==Lm):=With[{
num=n(2Lm+1+n)(2Jm+2-m)(2Jm+2Lm+3-m),
den=(2L+1)(2Jm+2)(2Jm-2Lm+1)(2Jm+2Lm+3)},
Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J&&L1==L+1/2&&Jmp==Jm&&Lmp==Lm+1/2):=With[{
num=n m(2Jm+2-n)(2Jm+2-m),
den=(2L+1)(2Lm+1)(2Jm-2Lm+1)(2Jm+2Lm+3)},
Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J&&L1==L+1/2&&Jmp==Jm&&Lmp==Lm-1/2):=With[{
num=(2Lm+1+n)(2Lm+1-m)(2Jm-2Lm+1-n)(2Jm+2Lm+3-m),
den=(2L+1)(2Lm+1)(2Jm-2Lm+1)(2Jm+2Lm+3)},
Sqrt[num/den]]

cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J&&L1==L-1/2&&Jmp==Jm+1/2&&Lmp==Lm):=With[{
num=n(2Lm+1+n)(2Jm+2-m)(2Jm+2Lm+3-m),
den=(2L+1)(2Jm+2)(2Jm-2Lm+1)(2Jm+2Lm+3)},
Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J&&L1==L-1/2&&Jmp==Jm-1/2&&Lmp==Lm):=With[{
num=m(2Lm+1-m)(2Jm+2-n)(2Jm-2Lm+1-n),
den=(2L+1)(2Jm+2)(2Jm-2Lm+1)(2Jm+2Lm+3)},
Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J&&L1==L-1/2&&Jmp==Jm&&Lmp==Lm+1/2):=With[{
num=(2Lm+1+n)(2Lm+1-m)(2Jm-2Lm+1-n)(2Jm+2Lm+3-m),
den=(2L+1)(2Lm+1)(2Jm-2Lm+1)(2Jm+2Lm+3)},
Sqrt[num/den]]
cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_},{n_,m_}]/;(J1==J&&L1==L-1/2&&Jmp==Jm&&Lmp==Lm-1/2):=With[{
num=n m(2Jm+2-n)(2Jm+2-m),
den=(2L+1)(2Lm+1)(2Jm-2Lm+1)(2Jm+2Lm+3)},
-Sqrt[num/den]]


cgcSO5four[{Jm_,Lm_},{J1_,L1_},{J2_,L2_},{Jmp_,Lmp_},{J_,L_}]:=With[{
n=(Jm-Lm)-(J-L)+1/2,
m=(Jm+Lm)-(J+L)+1/2},
cgcSO5four[{Jm,Lm},{J1,L1},{J2,L2},{Jmp,Lmp},{J,L},{n,m}]]

